Prioritizing Configuration Relevance via Compiler-Based Refined Feature Ranking

Modern programming languages, most notably Rust, offer advanced linguistic constructs for building highly configurable software systems as aggregation of features -- identified by a configuration. However, they pose substantial challenges for program analysis, optimization, and testing, as the combinatorial explosion of configurations often makes exhaustive exploration infeasible. In this manuscript, we present the first compiler-based method for prioritizing configurations. Our approach consists of four main steps: 1. extracting a tailored intermediate representation from the Rust compiler, 2. constructing two complementary graph-based data structures, 3. using centrality measures to rank features, and 4. refining the ranking by considering the extent of code they impact. A fixed number of most relevant configurations are generated based on the achieved feature ranking. The validity of the generated configurations is guaranteed by using a SAT solver that takes a representation of this graph in conjunctive normal form. We formalized this approach and implemented it in a prototype, RustyEx, by instrumenting the Rust compiler. An empirical evaluation on higher-ranked open source Rust projects shows that RustyEx efficiently generates user-specified sets of configurations within bounded resources, while ensuring soundness by construction. The results demonstrate that centrality-guided configuration prioritization enables effective and practical exploration of large configuration spaces, paving the way for future research in configuration-aware analysis and optimization.

==> code/rust/all_in_one.rs <==
#[cfg(feature = "a")]
fn foo() {
    #[cfg(all(feature = "b", feature = "c"))]
    fn bar() { let _: u8 = 1; }

    #[cfg(feature = "d")]
    fn baz() {
        let x: u8 = 2;
        let _: fn() -> u8 = || {
            x + 3
        };
    }

    fn qux() {}
}


==> code/rust/any_in_one.rs <==
#[cfg(feature = "a")]
fn foo() {
    #[cfg(any(feature = "b", feature = "c"))]
    fn bar() { let _: fn() -> u8 = { || 1 }; }

    #[cfg(feature = "d")]
    fn baz() { 
        let _: fn() -> u8 = { 
            let x: u8 = 1; 
            || x 
        };
    }

    fn qux() { bar(); }
}

==> code/rust/complex_feature.rs <==
ComplexFeature::Any(vec![
    ComplexFeature::Simple(
        Feature {
            name: "b".to_string(), 
            not: false
        }
    ),
    ComplexFeature::Simple(
        Feature {
            name: "c".to_string(), 
            not: false
        }
    )
])


==> code/rust/example_complex_feature.rs <==
ComplexFeature::Any(vec![
    ComplexFeature::Simple(Feature {
        name: "b".to_string(), not: false
    }),
    ComplexFeature::Simple(Feature {
        name: "c".to_string(), not: false
    })
])


==> code/rust/not_in_one.rs <==
#[cfg(feature = "a")]
fn foo() {
    #[cfg(not(feature = "b"))]
    fn bar(fn_: fn() -> u8) { fn_(); }
}

#[cfg(all(feature = "a", feature = "c"))]
fn baz(fn_: fn() -> u8) {
    let _: u8 = match fn_() {
        1 => 1, _ => 0
    };
}

#[cfg(not(feature = "b"))]
fn qux() { #[cfg(feature = "a")]let _: u8 = 1; }


==> tables/convert-table.sh <==
convert -verbose -density 150 -trim results-alone.pdf -quality 100 -flatten -sharpen 0x1.0 results-alone.png

